Ironing the Graphs: Toward a Correct Geometric Analysis of Large-Scale Graphs

Graph embedding approaches attempt to project graphs into geometric entities, i.e, manifolds. The idea is that the geometric properties of the projected manifolds are helpful in the inference of graph properties. However, if the choice of the embedding manifold is incorrectly performed, it can lead to incorrect geometric inference. In this paper, we argue that the classical embedding techniques cannot lead to correct geometric interpretation as they miss the curvature at each point, of manifold. We advocate that for doing correct geometric interpretation the embedding of graph should be done over regular constant curvature manifolds. To this end, we present an embedding approach, the discrete Ricci flow graph embedding (dRfge) based on the discrete Ricci flow that adapts the distance between nodes in a graph so that the graph can be embedded onto a constant curvature manifold that is homogeneous and isotropic, i.e., all directions are equivalent and distances comparable, resulting in correct geometric interpretations. A major contribution of this paper is that for the first time, we prove the convergence of discrete Ricci flow to a constant curvature and stable distance metrics over the edges. A drawback of using the discrete Ricci flow is the high computational complexity that prevented its usage in large-scale graph analysis. Another contribution of this paper is a new algorithmic solution that makes it feasible to calculate the Ricci flow for graphs of up to 50k nodes, and beyond. The intuitions behind the discrete Ricci flow make it possible to obtain new insights into the structure of large-scale graphs. We demonstrate this through a case study on analyzing the internet connectivity structure between countries at the BGP level.

==> figurecode/average_in_out.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "f4232f8a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>insum</th>\n",
       "      <th>outsum</th>\n",
       "      <th>inavg</th>\n",
       "      <th>outavg</th>\n",
       "      <th>ratiosum</th>\n",
       "      <th>ratioavg</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Unnamed: 0</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>FR</th>\n",
       "      <td>2022.214797</td>\n",
       "      <td>8660.907374</td>\n",
       "      <td>0.467780</td>\n",
       "      <td>0.629701</td>\n",
       "      <td>0.233488</td>\n",
       "      <td>0.742861</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>DE</th>\n",
       "      <td>3740.299314</td>\n",
       "      <td>17551.170290</td>\n",
       "      <td>0.432755</td>\n",
       "      <td>0.541820</td>\n",
       "      <td>0.213108</td>\n",
       "      <td>0.798706</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>AE</th>\n",
       "      <td>44.668447</td>\n",
       "      <td>451.766980</td>\n",
       "      <td>0.875852</td>\n",
       "      <td>0.757998</td>\n",
       "      <td>0.098875</td>\n",
       "      <td>1.155480</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>AT</th>\n",
       "      <td>555.540707</td>\n",
       "      <td>6945.598810</td>\n",
       "      <td>0.496906</td>\n",
       "      <td>0.526501</td>\n",
       "      <td>0.079985</td>\n",
       "      <td>0.943789</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>BG</th>\n",
       "      <td>608.368771</td>\n",
       "      <td>3022.963181</td>\n",
       "      <td>0.802597</td>\n",
       "      <td>0.690647</td>\n",
       "      <td>0.201249</td>\n",
       "      <td>1.162094</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>CF</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>5.418080</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>1.806027</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ER</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>2.102620</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>2.102620</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>CK</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>3.558780</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>1.779390</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>NR</th>\n",
       "      <td>3.250090</td>\n",
       "      <td>2.407050</td>\n",
       "      <td>1.625045</td>\n",
       "      <td>2.407050</td>\n",
       "      <td>1.350238</td>\n",
       "      <td>0.675119</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>VI</th>\n",
       "      <td>1.000030</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>1.000030</td>\n",
       "      <td>NaN</td>\n",
       "      <td>inf</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>219 rows × 6 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "                  insum        outsum     inavg    outavg  ratiosum  ratioavg\n",
       "Unnamed: 0                                                                   \n",
       "FR          2022.214797   8660.907374  0.467780  0.629701  0.233488  0.742861\n",
       "DE          3740.299314  17551.170290  0.432755  0.541820  0.213108  0.798706\n",
       "AE            44.668447    451.766980  0.875852  0.757998  0.098875  1.155480\n",
       "AT           555.540707   6945.598810  0.496906  0.526501  0.079985  0.943789\n",
       "BG           608.368771   3022.963181  0.802597  0.690647  0.201249  1.162094\n",
       "...                 ...           ...       ...       ...       ...       ...\n",
       "CF             0.000000      5.418080  0.000000  1.806027  0.000000  0.000000\n",
       "ER             0.000000      2.102620  0.000000  2.102620  0.000000  0.000000\n",
       "CK             0.000000      3.558780  0.000000  1.779390  0.000000  0.000000\n",
       "NR             3.250090      2.407050  1.625045  2.407050  1.350238  0.675119\n",
       "VI             1.000030      0.000000  1.000030       NaN       inf       NaN\n",
       "\n",
       "[219 rows x 6 columns]"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "df=pd.read_csv('out_1.csv')\n",
    "df.set_index(\"Unnamed: 0\", inplace=True)\n",
    "\n",
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "d8e92d13",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>insum</th>\n",
       "      <th>outsum</th>\n",
       "      <th>inavg</th>\n",
       "      <th>outavg</th>\n",
       "      <th>ratiosum</th>\n",
       "      <th>ratioavg</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Unnamed: 0</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>US</th>\n",
       "      <td>85749.330164</td>\n",
       "      <td>2591.702864</td>\n",
       "      <td>2.540796</td>\n",
       "      <td>1.185049</td>\n",
       "      <td>33.086096</td>\n",
       "      <td>2.144043</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>FR</th>\n",
       "      <td>2022.214797</td>\n",
       "      <td>8660.907374</td>\n",
       "      <td>0.467780</td>\n",
       "      <td>0.629701</td>\n",
       "      <td>0.233488</td>\n",
       "      <td>0.742861</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>DE</th>\n",
       "      <td>3740.299314</td>\n",
       "      <td>17551.170290</td>\n",
       "      <td>0.432755</td>\n",
       "      <td>0.541820</td>\n",
       "      <td>0.213108</td>\n",
       "      <td>0.798706</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>GB</th>\n",
       "      <td>2987.713210</td>\n",
       "      <td>17440.167104</td>\n",
       "      <td>0.558034</td>\n",
       "      <td>0.740559</td>\n",
       "      <td>0.171312</td>\n",
       "      <td>0.753530</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>CH</th>\n",
       "      <td>1264.569078</td>\n",
       "      <td>11178.822859</td>\n",
       "      <td>0.380894</td>\n",
       "      <td>0.506654</td>\n",
       "      <td>0.113122</td>\n",
       "      <td>0.751783</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RU</th>\n",
       "      <td>9965.308599</td>\n",
       "      <td>4727.607052</td>\n",
       "      <td>0.963949</td>\n",
       "      <td>0.825206</td>\n",
       "      <td>2.107897</td>\n",
       "      <td>1.168131</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>UA</th>\n",
       "      <td>1912.315607</td>\n",
       "      <td>889.535165</td>\n",
       "      <td>0.780537</td>\n",
       "      <td>0.993894</td>\n",
       "      <td>2.149792</td>\n",
       "      <td>0.785332</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>IR</th>\n",
       "      <td>2098.982062</td>\n",
       "      <td>109.747250</td>\n",
       "      <td>4.592959</td>\n",
       "      <td>1.925390</td>\n",
       "      <td>19.125601</td>\n",
       "      <td>2.385469</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>IL</th>\n",
       "      <td>315.290311</td>\n",
       "      <td>848.425258</td>\n",
       "      <td>1.110177</td>\n",
       "      <td>1.245852</td>\n",
       "      <td>0.371618</td>\n",
       "      <td>0.891099</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>SA</th>\n",
       "      <td>217.973272</td>\n",
       "      <td>142.582594</td>\n",
       "      <td>1.289783</td>\n",
       "      <td>1.168710</td>\n",
       "      <td>1.528751</td>\n",
       "      <td>1.103595</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>QA</th>\n",
       "      <td>18.666624</td>\n",
       "      <td>34.760463</td>\n",
       "      <td>1.166664</td>\n",
       "      <td>1.121305</td>\n",
       "      <td>0.537007</td>\n",
       "      <td>1.040452</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>JP</th>\n",
       "      <td>1140.094042</td>\n",
       "      <td>1845.173363</td>\n",
       "      <td>1.141235</td>\n",
       "      <td>1.269906</td>\n",
       "      <td>0.617879</td>\n",
       "      <td>0.898677</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>KR</th>\n",
       "      <td>1341.087622</td>\n",
       "      <td>581.705575</td>\n",
       "      <td>1.229228</td>\n",
       "      <td>1.563725</td>\n",
       "      <td>2.305441</td>\n",
       "      <td>0.786090</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>CN</th>\n",
       "      <td>1424.846050</td>\n",
       "      <td>1614.587749</td>\n",
       "      <td>2.324382</td>\n",
       "      <td>1.149991</td>\n",
       "      <td>0.882483</td>\n",
       "      <td>2.021217</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>AU</th>\n",
       "      <td>2679.982921</td>\n",
       "      <td>5390.112250</td>\n",
       "      <td>1.433913</td>\n",
       "      <td>1.153953</td>\n",
       "      <td>0.497204</td>\n",
       "      <td>1.242610</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>NZ</th>\n",
       "      <td>573.988926</td>\n",
       "      <td>411.189398</td>\n",
       "      <td>1.542981</td>\n",
       "      <td>1.757220</td>\n",
       "      <td>1.395923</td>\n",
       "      <td>0.878081</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                   insum        outsum     inavg    outavg   ratiosum  \\\n",
       "Unnamed: 0                                                              \n",
       "US          85749.330164   2591.702864  2.540796  1.185049  33.086096   \n",
       "FR           2022.214797   8660.907374  0.467780  0.629701   0.233488   \n",
       "DE           3740.299314  17551.170290  0.432755  0.541820   0.213108   \n",
       "GB           2987.713210  17440.167104  0.558034  0.740559   0.171312   \n",
       "CH           1264.569078  11178.822859  0.380894  0.506654   0.113122   \n",
       "RU           9965.308599   4727.607052  0.963949  0.825206   2.107897   \n",
       "UA           1912.315607    889.535165  0.780537  0.993894   2.149792   \n",
       "IR           2098.982062    109.747250  4.592959  1.925390  19.125601   \n",
       "IL            315.290311    848.425258  1.110177  1.245852   0.371618   \n",
       "SA            217.973272    142.582594  1.289783  1.168710   1.528751   \n",
       "QA             18.666624     34.760463  1.166664  1.121305   0.537007   \n",
       "JP           1140.094042   1845.173363  1.141235  1.269906   0.617879   \n",
       "KR           1341.087622    581.705575  1.229228  1.563725   2.305441   \n",
       "CN           1424.846050   1614.587749  2.324382  1.149991   0.882483   \n",
       "AU           2679.982921   5390.112250  1.433913  1.153953   0.497204   \n",
       "NZ            573.988926    411.189398  1.542981  1.757220   1.395923   \n",
       "\n",
       "            ratioavg  \n",
       "Unnamed: 0            \n",
       "US          2.144043  \n",
       "FR          0.742861  \n",
       "DE          0.798706  \n",
       "GB          0.753530  \n",
       "CH          0.751783  \n",
       "RU          1.168131  \n",
       "UA          0.785332  \n",
       "IR          2.385469  \n",
       "IL          0.891099  \n",
       "SA          1.103595  \n",
       "QA          1.040452  \n",
       "JP          0.898677  \n",
       "KR          0.786090  \n",
       "CN          2.021217  \n",
       "AU          1.242610  \n",
       "NZ          0.878081  "
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "subdf=df.loc[[\"US\",\"FR\",\"DE\",\"GB\", \"CH\", \"RU\",\"UA\",\"IR\",\"IL\",\"SA\",\"QA\",\"JP\",\"KR\",\"CN\",\"AU\", \"NZ\"]]\n",
    "\n",
    "subdf"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "38bd988f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Index(['US', 'FR', 'DE', 'GB', 'CH', 'RU', 'UA', 'IR', 'IL', 'SA', 'QA', 'JP',\n",
       "       'KR', 'CN', 'AU', 'NZ'],\n",
       "      dtype='object', name='Unnamed: 0')"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "subdf.index"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "f2f8bca1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 864x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "bar=sns.scatterplot(data=subdf, x=\"outavg\", y=\"inavg\", sizes=20)\n",
    "#bar.set(xlabel='Distance average inside the country',fontsize=18, ylabel='Distance average outside the country')\n",
    "#sns.scatterplot(data=subdf,x=\"ratiosum\",y=\"ratioavg\")\n",
    "vu = +0.1\n",
    "vd = -0.28\n",
    "hl = -0.08\n",
    "hr = +0.01\n",
    "up_left = [\"DE\", \"QA\", \"CN\"]\n",
    "down_left= [\"CH\"]\n",
    "up_right = [\"FR\", \"RU\", \"US\", \"AU\", \"JP\"]\n",
    "down_right = [\"GB\", \"IR\"]\n",
    "for i in range(subdf.shape[0]):\n",
    "    if (subdf.index[i] in up_left):\n",
    "        plt.text(x=subdf.outavg[i]+hl,y=subdf.inavg[i]+vu,s=subdf.index[i],\n",
    "              fontdict=dict(color='red',size=10),\n",
    "              bbox=dict(facecolor='grey',alpha=0.1), fontsize=16)\n",
    "    elif (subdf.index[i] in down_left):\n",
    "        plt.text(x=subdf.outavg[i]+hl,y=subdf.inavg[i]+vd,s=subdf.index[i],\n",
    "              fontdict=dict(color='red',size=10),\n",
    "              bbox=dict(facecolor='grey',alpha=0.1), fontsize=16)\n",
    "    elif (subdf.index[i] in up_right):\n",
    "        plt.text(x=subdf.outavg[i]+hr,y=subdf.inavg[i]+vu,s=subdf.index[i],\n",
    "              fontdict=dict(color='red',size=10),\n",
    "              bbox=dict(facecolor='grey',alpha=0.1), fontsize=16)\n",
    "    else:\n",
    "            \n",
    "        plt.text(x=subdf.outavg[i]+hr,y=subdf.inavg[i]+vd,s=subdf.index[i],\n",
    "              fontdict=dict(color='red',size=10),\n",
    "              bbox=dict(facecolor='grey',alpha=0.1), fontsize=16)\n",
    "sns.lineplot(x=[0, 2.0],y= [0, 2.0])\n",
    "plt.xscale('linear')\n",
    "plt.yscale('linear')\n",
    "plt.gcf().subplots_adjust(left = 0.1, bottom = 0.1,\n",
    "                       right = 0.9, top = 0.9, wspace = 0, hspace = 0.1)\n",
    "fig=bar.get_figure()\n",
    "plt.xlabel('Distance average outside the country', fontsize=16)\n",
    "plt.ylabel('Distance average\\ninside the country', fontsize=16)\n",
    "plt.tick_params(axis='x', labelsize=14)\n",
    "plt.tick_params(axis='y', labelsize=14)\n",
    "fig.set_size_inches(12, 4)\n",
    "plt.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig(\"avg_dist.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "172a04d6",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

